Three-dimensional Relativistic MHD Simulations of Active Galactic Nuclei Jets: Magnetic Kink Instability and Fanaroff-Riley Dichotomy

Energy deposition by active galactic nuclei jets into the ambient medium can affect galaxy formation and evolution, the cooling of gas flows at the centres of galaxy clusters, and the growth of the supermassive black holes. However, the processes that couple jet power to the ambient medium and determine jet morphology are poorly understood. For instance, there is no agreement on the cause of the well-known Fanaroff-Riley (FR) morphological dichotomy of jets, with FRI jets being shorter and less stable than FRII jets. We carry out global 3D magnetohydrodynamic simulations of relativistic jets propagating through the ambient medium. We show that the flat density profiles of galactic cores slow down and collimate the jets, making them susceptible to the 3D magnetic kink instability. We obtain a critical power, which depends on the galaxy core mass and radius, below which jets become kink-unstable within the core, stall, and inflate cavities filled with relativistically-hot plasma. Jets above the critical power stably escape the core and form powerful backflows. Thus, the kink instability controls the jet morphology and can lead to the FR dichotomy. The model-predicted dependence of the critical power on the galaxy optical luminosity agrees well with observations.

==> anc/description.txt <==
Movies of Figure 4 in the paper. This directory contains 3 movie files, corresponding to panels of Figure 4. Each is a volume rendering of simulated jets and shows the logarithm of density (yellow-green shows high and blue shows low values).  White lines show magnetic field lines. Movies are also available online at https://goo.gl/o9FTwc . All movie frame dimensions are 70 kpc x 20 kpc. Please note that movie durations differ.

Movie_Fig4a.mp4:

High-power jets in model P46B2 reach 100 kpc distances in about 6 Myr. They are mostly straight apart from subtle, large-scale bends seen in FRII sources such as Cygnus A; after running into the ambient medium, the jets end up forming strong backflows, as characteristic of FRII jet sources. Movie duration is 3.1 Myr.

Movie_Fig4b.mp4:

High-power jets in model P46 reach 30 kpc in about 6 Myr. Their backflows are less well-collimated than in model P46B2. Movie duration is 6.2 Myr.

Movie_Fig4c.mp4:

Low-power jets in model P44 reach a distance of 5 kpc in about 3 Myr (at around 50 seconds through the movie). Once there, they succumb to a global kink instability and remain stalled at this distance for about 3 Myr (see Fig. 3). These jets inflate large cavities (shown in yellow) filled with a relativistically-hot plasma, as characteristic of FRI jet sources. Movie duration is 17 Myr.

